Walking into the complex plane to "order" better time integrators

Most numerical methods for time integration use real time steps. Complex time steps provide an additional degree of freedom, as we can select the magnitude of the step in both the real and imaginary directions. By time stepping along specific paths in the complex plane, integrators can gain higher orders of accuracy or achieve expanded stability regions. We show how to derive these paths for explicit and implicit methods, discuss computational costs and storage benefits, and demonstrate clear advantages for complex-valued systems like the Schrodinger equation. We also explore how complex time stepping also allows us to break the Runge-Kutta order barrier, enabling 5th order accuracy using only five function evaluations for real-valued differential equations.

==> Sec_3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from itertools import permutations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "weights_lib = { \n",
    "                'Euler 1-step 1-order' : [1],\n",
    "                'Euler 2-step 2-order' : [0.5 +0.5*1j, 0.5-0.5*1j],\n",
    "                'Euler 2-step 3-order' : [1+1j*np.sqrt(2)/2,-1j*np.sqrt(2)/2],\n",
    "                'Euler 2-step 3-order exp' : [0.838852+1j*0.604004, 0.161148-1j*0.604004],\n",
    "                'Euler 2-step symplectic' : [0.5 +0.5*np.sqrt(3)*1j, 0.5-0.5*np.sqrt(3)*1j],\n",
    "                'Euler 3-step 1-order' : [8.29344624e-01 , 5.95442650e-02, 1-8.29344624e-01-5.95442650e-02],\n",
    "                'Euler 3-step 3-order' : [0.1867308533646 + 0.480773884550331*1j, 0.626538293270800, 0.1867308533646 - 0.480773884550331*1j],\n",
    "                'Euler 3-step 2-order' : [0.411741936185254 + 0.430244574248458*1j, 0.176516127629493, 0.411741936185254-0.430244574248458*1j],\n",
    "                'Euler 4-step 4-order' : [   0.04262665650273905+0.394632953172082*1j,\n",
    "                                           0.4573733434973006-0.23510048799854047j, 0.4573733434973006+0.23510048799854047j, 0.04262665650273905-0.394632953172082*1j],\n",
    "                'Euler 4-step 5-order' :[0.468161714486717 - 0.26941588085837*1j, 0.160647423722113 + 0.351192187389791*1j,0.335788810038662 + 0.241712151385474*1j, \n",
    "                                         0.0354020517525083 - 0.323488457916895*1j],\n",
    "                'Midpo 2-step 4-order' :[0.5 + 0.28867513459*1j, 0.5-0.28867513459*1j]}\n",
    "\n",
    "def pathwise(x, path):\n",
    "    stepsize = x[1:]-x[:-1]\n",
    "    contour = [x[0]]\n",
    "    for i in range(len(x)-1):\n",
    "        weights = np.cumsum(weights_lib[path])\n",
    "        substeps = [x[i]+stepsize[i]*weight for weight in weights]\n",
    "        contour +=substeps\n",
    "    return np.array(contour)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "w1 = np.array(weights_lib['Euler 2-step 2-order'])\n",
    "w = np.r_[0,np.cumsum(w1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "l = list(permutations(w1))\n",
    "i = 0\n",
    "for w2 in l:\n",
    "    w = np.r_[0,np.cumsum(w2)]\n",
    "    plt.plot(w.real + 1.1*i, w.imag, 'k-o')\n",
    "    plt.title('2-order paths')\n",
    "    plt.axis('off')\n",
    "    i+=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mosaic1 = \"\"\"\n",
    "    DEF\n",
    "    DEF\n",
    "    ABC\n",
    "    ABC\n",
    "    ABC\n",
    "    ABC\n",
    "    ABC\n",
    "    ABC\n",
    "    ABC\n",
    "    ABC\n",
    "    \"\"\"\n",
    "ax_dict = plt.figure(constrained_layout=True).subplot_mosaic(mosaic1)\n",
    "w1 = np.array(weights_lib['Euler 2-step 2-order'])\n",
    "w = np.r_[0,np.cumsum(w1)]\n",
    "l = list(permutations(w1))\n",
    "i = 0\n",
    "\n",
    "ax_dict['D'].text(.3,.5,r'$\\sum_{} w_i = 1$',\\\n",
    "          bbox={'facecolor':'white','alpha':1,'edgecolor':'none','pad':1})\n",
    "ax_dict['E'].text(.25,.1,r'$\\sum_{i \\neq j} w_iw_j = \\frac{1}{2}$',\\\n",
    "          bbox={'facecolor':'white','alpha':1,'edgecolor':'none','pad':1})\n",
    "ax_dict['E'].text(.3,.7,r'$\\sum_{} w_i = 1$',\\\n",
    "          bbox={'facecolor':'white','alpha':1,'edgecolor':'none','pad':1})\n",
    "ax_dict['F'].text(.15,.7,r'$\\sum_{} w_i = 1$' +' , '+ r'$\\sum_{i \\neq j} w_iw_j = \\frac{1}{2}$',\\\n",
    "          bbox={'facecolor':'white','alpha':1,'edgecolor':'none','pad':1})\n",
    "\n",
    "ax_dict['F'].text(.15,.05,r'$\\sum_{i \\neq j \\neq k} w_iw_jw_k = \\frac{1}{3 !}$',\\\n",
    "          bbox={'facecolor':'white','alpha':1,'edgecolor':'none','pad':1})\n",
    "ax_dict['D'].axis('off')\n",
    "ax_dict['E'].axis('off')\n",
    "ax_dict['F'].axis('off')\n",
    "\n",
    "ax_dict['A'].plot([0,1], [0, 0], 'b-o')\n",
    "ax_dict['D'].set_title('1st order path')\n",
    "ax_dict['A'].axis('off')\n",
    "for w2 in l:\n",
    "    w = np.r_[0,np.cumsum(w2)]\n",
    "    ax_dict['B'].plot(w.real, w.imag - .25*i, 'k-o')\n",
    "    ax_dict['E'].set_title('2nd order paths ')\n",
    "    ax_dict['B'].axis('off')\n",
    "    i+=1\n",
    "w1 = np.array(weights_lib['Euler 3-step 3-order'])\n",
    "w = np.r_[0,np.cumsum(w1)]\n",
    "l = list(permutations(w1))\n",
    "i = 0\n",
    "for w2 in l:\n",
    "    w = np.r_[0,np.cumsum(w2)]\n",
    "    ax_dict['C'].plot(w.real, w.imag - .25*i, '-o')\n",
    "    ax_dict['F'].set_title('3rd order paths')\n",
    "    ax_dict['C'].axis('off')\n",
    "    i+=1\n",
    "plt.savefig('3_1.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy as sp\n",
    "w_1, w_2, w_3, w_4, w_5, dt = sp.symbols('w_1, w_2, w_3,w_4, w_5, dt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle dt^{3} w_{1} w_{2} w_{3} + dt^{2} w_{1} w_{2} + dt^{2} w_{1} w_{3} + dt^{2} w_{2} w_{3} + dt w_{1} + dt w_{2} + dt w_{3} + 1$"
      ],
      "text/plain": [
       "dt**3*w_1*w_2*w_3 + dt**2*w_1*w_2 + dt**2*w_1*w_3 + dt**2*w_2*w_3 + dt*w_1 + dt*w_2 + dt*w_3 + 1"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "expr = (1+w_1*dt)*(1+w_2*dt)*(1+w_3*dt)\n",
    "expr.expand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle dt^{2} w_{1} w_{2} + dt w_{1} + dt w_{2} + 1$"
      ],
      "text/plain": [
       "dt**2*w_1*w_2 + dt*w_1 + dt*w_2 + 1"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "expr = (1+w_1*dt)*(1+w_2*dt)\n",
    "expr.expand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle dt^{4} w_{1} w_{2} w_{3} w_{4} + dt^{3} w_{1} w_{2} w_{3} + dt^{3} w_{1} w_{2} w_{4} + dt^{3} w_{1} w_{3} w_{4} + dt^{3} w_{2} w_{3} w_{4} + dt^{2} w_{1} w_{2} + dt^{2} w_{1} w_{3} + dt^{2} w_{1} w_{4} + dt^{2} w_{2} w_{3} + dt^{2} w_{2} w_{4} + dt^{2} w_{3} w_{4} + dt w_{1} + dt w_{2} + dt w_{3} + dt w_{4} + 1$"
      ],
      "text/plain": [
       "dt**4*w_1*w_2*w_3*w_4 + dt**3*w_1*w_2*w_3 + dt**3*w_1*w_2*w_4 + dt**3*w_1*w_3*w_4 + dt**3*w_2*w_3*w_4 + dt**2*w_1*w_2 + dt**2*w_1*w_3 + dt**2*w_1*w_4 + dt**2*w_2*w_3 + dt**2*w_2*w_4 + dt**2*w_3*w_4 + dt*w_1 + dt*w_2 + dt*w_3 + dt*w_4 + 1"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "expr = (1+w_1*dt)*(1+w_2*dt)*(1+w_3*dt)*(1+w_4*dt)\n",
    "expr.expand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbgAAAEpCAYAAADh8DdVAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8rg+JYAAAACXBIWXMAAAsTAAALEwEAmpwYAAA9g0lEQVR4nO3deZgU1dXA4d9xAcVl4h6N4sS4MOoYzW4+jYqaaEBNogbFGDSCjIIKjAui0dEYJUYWlwEUSMSFiEtiFOIa4hKNMYtJJjq4RAfcd3DBnfP9cW9j0XRPd09X9a3uPu/z8AxTXcuZruo6XVX33CuqijHGGFNrVgkdgDHGGJMES3DGGGNqkiU4Y4wxNckSnDHGmJpkCc4YY0xNsgRnjDGmJlmC64aIqIhsHTqOXESkTUSuCR1HtRKRo0Tkzwmuv0tE9klq/eVI+m+vZSKyp4g8l+D67xGRoUmtvxxJ/+1JCJ7gRGSkiPxdRD4QkStLWC61J5C4VeOBFTcR6S0iM0VkoYi8LSL/EpH9Q8eVdiLS6L+orRY6ljQQkWtE5EUReUtEnkhrMkmDNH/BL1bwBAe8AJwH/CpUAHF/+O1kkojVgGeBPYAG4EzgehFpDBmUHTtV5wKgUVXXBQ4EzhORL+eaMcl9IU5s5187bnILnuBU9beqejPwevZrIrKhiMwVkcUi8oaI3C8iq4jI1UBf4FYReUdETs21bhEZJiJP+WVvEZHNIq+piIwQkSeBJ/20U/y3uxdE5CdZ6+otIheJyCIReVlEponImv61PUXkORE5TUReAn6dI5ajROQBEblMRJaIyAIR2Tvy+tEi0umvTp4WkeF++lrAbcBm/m99J/J39BKRq/wyj4rIV0p466uKqr6rqm2q2qWqy1R1LvAM8GVYYR+0isgrfj8enVleRDbwx8BbIvIw8IXuticiB/r3dLG/bdQUea3L7+v/AO+KyGoicqS/unxdRM7IWtcqIjJWRP7nX79eRNb3r2WusI4RkUXA/ByxZP62cSLymt/+EZHXB4jII/5ve1ZE2iKL3+d/LvbHzq6R5S4SkTdF5Jno1bA/Vp/2x9Uz0W1VO1V9VFU/yPzq/30Bcn+ORWRNEbnSv0+PAV/tbv0i8k0R+Zv/jP9NRL4Zee0eEfm5iDwALAW2EpF9/blgiYhcBkjW+n7izwtvisgdIrJl5LWVzmFZy2aOrWP9Oe1FETk58vrXROQv/hh/0Z+bevnXMsfNv/1xMyiyXL7P2HdF5DF/3Dwf3VYwqpqKf7iruCuzpl0ATANW9/92B8S/1gXs0836+gOvAV8CegOXAvdFXlfgLmB9YE1gP+BlYEdgLWC2n2drP/8k4BY//zrArcAF/rU9gY+BX/htrZkjnqP8PKP93zIIWAKs718fgPugCe4qZSnwpcj6n8taXxvwPvBdYFX/Xj0Uej9W8HjZxP/9/bL2wbn+/f2ufw/X869fB1zv9+2OwPPAn/Ose1vgXWBfv65TgaeAXpFj71/AFv7Y2R54B/iW3/8TfSz7+PlPAh4CNvevXw78xr/W6I+zq3xsuY6dzN820S+/h49vu8jrzbgvrDv54/h7WetfLetY/AgY5o+d43B3UsTH8FZk3ZsCO4Te3zEfO1P8saHAP4G1s97n5Z9jYDxwP+5zvwXw3+zPYmS96wNvAkfi7jgc7n/fwL9+D7AI2MG/vhHwNnCIP85G++0P9fMf5I+7Jj//mcCDke2tcA7LEU9m3//G79dm4NXIcfll4Bt+3Y1AJzAqa/1b5zgO833GXgR29/9fD3/+CrqvQwcQefNyJbhzgd9H3+TIa110n+BmAhdGfl/bf6gbIzuvf+T1XwHjI79vm9nB/oP/LvCFyOu7As9EdvyHwBrdxHMU/iQSmfYwcGSe+W8GToqsP1eCuzvy+/bAe6H3Y4WOldWBu4HLI9P2BN5jxRP5K/4DvKrf9/0ir51P/gT3U+D6yO+r4BLinpFj7yeR188Crov8vpY/HjInkk5g78jrm/p4MicWBbbq5u/NnFjWiky7HvhpnvknA5P8/zPrz05wT0V+7+Pn+ayPfTFwMDlOmrXyzx8Tu+GSxuqR93mFzzHwNLBf5Pdjsz+LkdeOBB7OmvYX4Cj//3uAcyOv/ZjIl1LceeY5Pk1wtwHHZB2HS4Et/e8rnMNyxJPZ99Hj/kJgZp75RwG/i/yeK8Hl/Iz5/y8ChgPrht6/mX/Bb1EW8EvcN5g7/S2TsSUsuxmwMPOLqr6Duw36ucg8z2bNH/19YeT/G+FOAv/wl/OLgdv99IxXVfX9AjE9r/5IiGxjMwAR2V9EHhJ3O3Ux7tvRhgXW91Lk/0uBNaTG78WLe25xNe5ENDLr5ddV9ePI70txX2w24tNneBnR/Zst+9hZ5pct6thR1XdZ8Zb7lsDvIsdOJ/AJ7io01/pyedOvNxp/5tj5uoj8SUReFZElQAslHDuqutT/d22/jUF+HS+KyDwR6VdgXVVHVT9R1T/jrqqPi7yU/Tnu7ryQbbMcry+k+ONGs17fErg4cty8gUuC+daXT3b8meNmW3GPgF4SkbdwX/oKHTf5PmPgvhR9F1goIvdGb4eHkuoEp6pvq2qrqm6FeyA8Rj59blVoGIQXcAcIsPxZ1ga4b+LLNxH5/4u4WxAZfSP/fw33zWUHVf2M/9egqmtH5ilmWIbPiUj0Hntf4AUR6Q3cBFwEbKKqnwH+wKf3423IB9yDedyV+SbAwar6UZGLvoq7Asq3f7NlHzvily3q2BGRPrhjLeNZYP/IsfMZVV1DVfOtL5f1/DEcjf8F///ZuNvnW6hqA+62fo+PHVW9Q1X3xV1pLgCml7qOKrIaKz6PzX6/ujsvZFvhuInMX+xxI6y4rWeB4VnHzZqq+mA38eaSHX/muJmK27/bqGt0M46sZ4ClUNW/qepBwMa4O1DX93RdcQme4MQ9oF8Dd8tgVRFZfhUiIgNFZGu/45fgvvUu84u+DGzVzap/AxwtIjv7BHI+8FdV7coz//XAUSKyvT9BnZ15wX+Dnw5MEpGNfWyfE5HvlPjnbgycKCKri8ihuHvrfwB64e75vwp87B/4fzuy3MvABiLSUOL2as1U3Ht2gKq+V+xCqvoJ8FugTUT6iMj2wJBuFrkeGCAie4vI6kAr8AHwYJ75bwQGishu/iH9uaz42ZoG/DzTQEBENhKRg4qNP+IcEeklIrsDA4Eb/PR1gDdU9X0R+RowOLLMq7jPTHefleVEZBMROcgn0w9wzxaXFVisKojIxiJymIisLSKr+s/v4cAfu1nseuB0EVlPRDYHTuhm3j8A24rIYH9eG4R7dDA3z/zzgB1E5Af+nHci7jZxxjS/7R18/A3+vFGqn/rjfgfgaGCOn74O7nnrO/4q/bis5QqdY5fzx+URItLgv3i+RQqOm+AJDncP/D1gLPAj//8z/Wvb4J61vIO7lz1FVf/kX7sAONNfvq/UWkdV78Y9S7kJ903pC8Bh+YJQ1dtwzy7m426LZrdmO81Pf8hfzt8NbFfi3/pX/ze9BvwcOERVX1fVt3EH9/W4h9KDcd/IM7EtwCXsp/3fu9lKa65xPjkMB3YGXpJPW5QW28JvJO5WykvAleRo6Zqhqo/jjsVLcfvqAFxS/TDP/I8CI3BXUi/i9mG0bvFi3P68U0TexjU4+XqRcWe85Nf7AnAt0OKPC4DjgXP9us8i8s3Z3378OfCAP3a+UWA7qwBj/HbewDVoyT7xVSvF/S3P4d7Li3CNKm7pZplzcLf1ngHuxN0ez71y1ddxXzxacbeoTwUGqupreeZ/DTgU15Dlddy54YHI67/DNXi5zp9z/gv0pPbzXty564/ARap6p59+Mu5c8zbuC/ycrOXagFn+uPlhEds5EujysbYAwVvfZlokmoSJyFG4h8e7hY7FVBcR2RO4RlU3DxyKqSLiakSfwTWi+bjA7DUpDVdwxhhjTOwswRljjKlJdovSGGNMTbIrOGOMMTXJEpwxxpiaZAnOGGNMTbIEZ4wxpiZZgjPGGFOTLMEZY4ypSZbgjDHG1CRLcMYYY2qSJThjjDE1yRKcMcaYmmQJzhhjTE1aLXQAxtQDERmMG3S3L7AIGKeqs8NGZaIax85baR91jR9g+6gIaX3vrLNlYxLmk9t0oE9k8lJgmCW5dPAn6Jz7KA0n6jRL83tnCc6YhIlIF7BljpcWqmpjZaMxuTSOnddF7n30HnB3ZaOpOvsAa+aYvrBr/IDGCseyArtFaUzy+pY43VRevn2xJmAjqXcvV3KDFBzfluCMSd4icl8dLKp0ICavfPtoYdf4AV+qdDDVpJur3+DHt7WiNCZ51+WY9gkwrtKBmLzOyzFtKbaPijEO915FpeK9swRnTIJEZB3gcOAF3DdaBRYDqwLvh4vMZPmM//kibh8tJAWNJKqBf4+G4d4zgI9JyXtnjUyMSZCIXAKMBHZT1Qf9tNWBh4HPAtur6psBQ6x7jWPnrQY8Dfyva/yAvULHU80ax847HJgNHNA1fsDc0PHYFZwxCRGRXXHJrT2T3ABU9SPgGGAj4JeBwjOfOhjYApgYOpAacCPwHDA6dCBgCc6YRIhIb2Am8Cw5nkWo6j+Bi4BjRGTvCodnvMax8wRoBZ4E5gUOp+p1jR/wEXAp0L9x7LydA4djCc6YhJwBNAHDVfXtPPOcgzuxXiEiffLMY5L1TeCrwKSu8QOWhQ6mRkwH3iUFV3GW4IyJmYjsBJwOXK2qt+ebT1Xfwz2c3wo4t0LhmRWNAd4ErgodSK3oGj/gTeDXwOGNY+dtGjIWS3DGxEhEVgVm4E6aBb/Bquq9wOXAaBH5asLhmYjGsfO2Ar4HTOsaP+DdwOHUmotxddYjQgZhCc6YeJ2Eu+V1gqq+XuQyp+Gap88UkV6JRWaynYirR7wsdCC1pmv8gKeA3wPHNY6dF+z2uyU4Y2IiIl/AFQzfClxf7HKqugQ4DmjGJTuTsMax8xpwLVnndI0f8ELoeGrURGB94MehArAEZ0wMRESAK4CPgOO1xAJTVb0V1+PJmSKyfQIhmhUNBdYGJoUOpIb9GfgHMKpx7LwgucYSnDHx+AnQHzhVVZ/r4TpOAt4BZvhneSYBvrD7JOCervED/hk6nlrVNX6A4q7itgP2DxGDJThjyiQimwETgHtxTaR7RFVfwZ14dwWOjyc6k0OmsNuu3pJ3A/A8rrVqxVmCM6Z8lwG9cQOYlltLdS1wG3CBiOTqod2UwRd2jwGeAoJ3JVXrsgq/v1jp7VuCM6YMInIw8H3gbFV9stz1+Wd3x+E6/L3cP9sz8dkV+BpW2F1JV+BGF6h44bclOGN6SETWB9qBfxJjP4aquhBXKP4d4Mi41muATwu7Z4UOpF74wu9fAYMrXfhtCc6YnrsI2BA4RlU/jnndU4AHgEkisknM665LjWPnfR53tX25FXZXXJDCb0twxvSAiOwLHA1cqKr/inv9/llepin7JXGvv06dCCzDCrsrzhd+3wK0VLLw2xKcMSUSkbVwzxWeIME+JFV1gV//D0XkoKS2Uw98YfdQ4Lqu8QOeDx1PnZoIbEAFb7tbgjOmdD8DGoGhqpr0qNwXAv8BpohIQ8LbqmVW2B3e/bjC79GVKvy2BGdMCUTk68AoYKqq3p/09iKDo34Wl+xMiXxh94nAvVbYHY4v/J6EK/zerxLbtARnTJF8R8gzcYWrYyu1XVX9O+72zrEismeltltDfgD0xUbsToOKFn5bgjOmeKcDOwAtqvpWhbd9NvA/YLoNjlqy4gq72xoG09bQRVvDMv9zcEWiqyNd4wd8iCv83rsShd+W4IwpgojsgBule7aqzqv09lV1KW5w1K2Btkpvv1o1jp23K/B1YHK3hd0umU0HtgTE/5xuSS4RmcLvUUlvyBKcMQX4jo9nAm9RgQ9lPqr6J9xgqq0i8pVQcVSZTGH3lQXmOx/IvjLu46ebGEVG/D4i6cJvS3DGFDYSdxVwoqq+GjiWU4CXcYOjrh44llTzhd0/AK4oorC7b4nTTXkyhd+JdipuCc6YbojI53Hf4v8A/CZwOKjqYtxJYSdcsjP5lVLYvajE6aYMXeMHPIkr/D6ucey8NZPajiU4Y/LwHR1fjjtJtpQ6iGlSVPVmXGu0s0SkX+BwUilrxO5ixucbh+vgOmqpn26SMYmEC78twRmT3xBgX+A0VX02dDBZTsCdgKeLiH2OV3YMsA7FF3a/gmtc8npk2sm0LZkdd2BmuftwHZUnVvhtHwxjchCRz+Lqpv4MTAsczkpU9WXc8CO7AS2Bw0mVyIjd93WNH/CPIhcbjXu2+TlcITK44nqTkMiI3/1IqPDbEpwxuV2Ka0U3NIZBTJNyFXAn8AsRscYQn/o+pRR2tzU0Ad8F2mlb8gFtS54AbgWOp60hsedDBvi08DuRseIswRmTRUS+DxwCnKOqj4eOJx//THA47tbaNBscdblSR+weBbzPilfqE3FDIf0o1sjMCnzh92XAPo1j5+0U9/otwRkTISKfwQ1i+i/ceG+ppqpduAL0/YG6L0r2hd3fAC7uGj/gk4ILtDVsCPwYuJq2JdESkHtxx8Bo2hrsi0OyEhvx2xKcMSv6JbAxbhDTj0IHU6TLgIeAi0Vko9DBBDYaWEzhwu6MFmANYPIKU9uWZJ4PNeFGVjcJ6Ro/4A1c4ffgxrHzYn3uaQnOGE9E+uOGVZmgqlXT67yqfoKLe11cAW1dahw7rxE4GDdi9zsFF2hr6I0r4r+NtiWP5ZhjDvAiFeoYuM5dDKxOzIXfluCMAXwHxtNxz27awkZTOlV9FDgPOFxEBoaOJ5BSR+w+HNiEfKUEbUsyHQPvS1vDjnEEaHLzhd+3AsfHWfhtCc4Y5xxgK1yryfdCB9ND44H/AlNFZN3QwVRS49h56+KuYq8vqrDbPVcbjXu/7u5mzsuB90iolZ9ZQewjfluCM3VPRL6Kuw11uareGzqenlLVD3EFzpvhkl09KbWwuz+uu7OJ/nlbbm1L3sA9z/sRbQ2blBmj6V6m8HtUXIXfluBMXYsMYvoScFrgcMqmqg/jnmccJyLfCh1PJUQKu+/vGj/g70UuNgbXe0kx/YtOBnqRcMfA9S4y4ndsDXsswZl6dyrQDBynqktCBxOTnwLPADNEpB4Klb+PG7+t2MLufnxa2P1+4fmXPIGrqTvOCr8Tdz3wAjE17LEEZ+qWiDThksEcVb0ldDxxUdV3gWOBbYCzAodTCaNxo53fWuT8o4APgKklbGMisBFwREmRmZJERvzep3HsvOZy12cJztQl30HxDOAdXOu7mqKqd+Nqi04RkV1Cx5MUX9i9K27E7mILu4cAV2UVdhdyD1b4XSmxFX5bgjP16njgm8AoVX0ldDAJaQVexQ2OulroYBJSamH3cHIVdhfyaeH39sC3S1rWlMQXfl+JG/G7rMJvS3Cm7ojIlrhWhncA1wQOJzGq+iaukHkXXLKrKZHC7itKLOy+PU9hdyFW+F05mcLv48pZiSU4U1d8h8SZTnWHp2UQ06So6k3Ab4FzRGTb0PHE7ARcYfelRc5/GG4InOIao2Rzhd+XAd+2wu9kdY0fkGnYU1bhtyU4U29+hBt76nRVXRg6mAoZiStWrpnBUX1h9zDghhIKu8dQuLC7kEzh96gy1mGKU/aIDjVxsBtTDBHZGPfs5UFgSthoKkdVX8TdovwWrnVlLcgUdhd7NbYXrrB7UreF3YW0LXkdmIUVflfCvcAjuBG/e9SwxxKcqScXA2vjuuMq3OKutvwa+CNwoYhsHjqYcvjC7hPpWWH37BhCmAz0psznQ6Z7kRG/e1z4bQnO1AUROQD3DOZnqtoZOp5K888ajwVWw/VVWXVN3RvHzhvcOHZeF/Ah0AgUl9xcYfcAYEpRhd0F17fkcfzzIdoa1ih7faY71+Nayf6ucey8ZY1j53U1jp1X9LiHluBMzRORBlxRbwdwYeBwglHVp4EzgYHAoMDhlMSf1KbjeizJJOfhRZ7sTqL0wu5CrPC7Mg4B1sKVdghu/08vNslZgjP14BfAprhBTD8MHUxgFwMPA5eIyIahgynB+UCfrGl9/PT8Pi3svpq2JXHWO94D/BsYY4Xf0DyreXDzrOau5lnNy/zPuEaXPx9XLhBVeL97luBMTRORPXDFvZNU9W+h4wktMjjqehTf834a9C1xesZwYE1KLewuxAq/l/PJLHp1vSUwPaYk19P9DliCMzXMdzQ8A3ia+uiTsSiq2oH7BvwjEdk/dDxFWlTi9Ghh9x20LXk0gZiuwxV+1/tYcT27ui5O6fs9whKcqWVnA1sDw1R1aehgUuZ8oBO4XETWCR1MEcbh+ieMWuqn5zOIcgq7C3GF3+3Ad+q88Lusq6wCerLfl7MEZ2qSiHwJOBmYoarzQ8eTNqr6Aa6WbHPi+aadqK7xA2bjCrsXAup/DvPTV/ZpYfejwF0JhmaF35Cv0L6oq6zulLzfs0iN91Rk6pCIrI5rSLEJsL2qLg4bUXqJyMW4Lq92V9UHQscTm7aG/ri6v6G0LZmZ8LamAkcDfWNuyFIVmmc1X8fKrXKXAsM6hnTEUXfYY3YFZ2rRycDOwAhLbgWdgfumPUNEaqmmazRuJIVrK7CtydRp4XfzrOZeuB5y/oO7ugL4BGgJndzAEpypMSKyHe7Z242q+rvQ8aSdqr6Da2nYD1cjV/3aGrbD1foVN2J32dtb8jgwDxhRh4Xfg3AlOKd2DOloBPYHVg0aUYQlOFMzIoOYLsXddjNFUNU7gKuA00Tki6HjicEo4i/sLqTuCr+bZzUL7kr5MeBOP/kOXOOl0f71oCzBmVoyHNgNGKOqL4UOpsqMAd6g2gdHbWvYAFfYfU2Fn4f9CVf4XU8jfu+BG2twUseQDgXwPyf56XsEjA2wBGdqhIhsgeuG6y5cb++mBKr6Ou6q98tUd4vATGF3ZYvYXeH3JGAHYN+KbjucMeR+znkN8BopGBjWEpyper7j4Km447nmBzFN0A3A74GficjWoYMpWVtDL1xh950JFXYXch3wEik4sSeteVbztsABwNSOIR3vRV/zv08FBvr5grEEZ2rBYbje4s9Q1WdCB1Ot/BeDEbje+qdX4YgDmQYPyRR2F9K25APciN/foa1hhyAxVM5JuOMk37iKU4CP/HzBWIIzVc13GHwJ8Ffg0sDhVD1VfR5XZrEnrs/K6vBpYXe0wUMINV/43TyreX1c3d81HUM6Xs41T8eQjpdwty6P9vMHYQnOVLvJQANupIB6G8Q0KTNwveVfJCKfCxxLsfbE1T6WN2J3udqWvIZrkXokbQ0bB4sjWcV2YD3Jzzc86YDysQRnqpaIDMA1y/65qoZ45lKT/K3KYUAvoL1KblXma/AQwmRc4XdL4Dhi5wu7RwJ3dQzp6OhuXv/63cBIv1zFWYIzVUlE1sU9yH4UuCBwODVHVZ/CjcBwEG7QyfRqa9gWV9g9hbYl7xWaPXFtSxZQu4XfPwQ2o/jnnBP9/D9MLKJuWIIz1eoCXEfBNohpciYB/wAuE5ENQgfTjVG4Bg+VLOwuZBKwMRDXwJ/B+cLtMbhC7juKXCxT+D0mROG3JThTdURkd+B44GJV/WvoeGqVqn6MG3FgfWBC4HByc4XdR+EKu3M2eAhkPq5/xloq/F6psLuQjiEdy3C3bHfB9VlZUZbgTFXxHQLPALqolb4TU0xV/w38AhgiImkcufpYQhR2F/LpiN87AvsEjiYuo3EF3NeUuNzVwOsEqA+0BGeqzU+BbXGDmL4bOpg6cR7wOHCFiKwdOpjlXGH3CbjC7v+GDieHmin8jhR2T8ku7C7Ezz8FOKB5VvM2ScSXjyU4UzVEZGfgNODXqnp34HDqhqq+j7tV2ReX7NIiU9idrqu3DFf43Q7sR1vD9qHDKdNJuMLtfIXdhQQp/LYEZ6qC7wB4Ju4WSWvgcOqOHwx1CnCiiOwaOh7/XCvTk32xDR5CmAa8TxUXfvtC7aOAa/MVdhfiC79nU+HCb0twplqMAb4EjFTVN0MHU6dOB57DDY7aO3Asyxs8BC3sLsQVfs8Cfkxbw0ahw+mhY4E+lH+lPMmv59iyIyqSJTiTeiKyDXAO8DvgpsDh1C1VfRtXvLw9MC5wOGNwV/NpKOwuZDJVOuK3L9A+Abi7UGF3IR1DOv6DK/w+oVKF35bgTKr5QUyn4wawHGkjBYSlqn/AJZXTRaS5ohtvaxhMW0MXbQ3LcA0e7ktFYXchrvD7X8DZtDUs839DtdTHlVrYXcgkv75Di14iut9LfO8swZm0G4q7HdWqqi+EDsYA7nnSEtytylUrskV3UpsObAlk6sr2r4pE4WJswp1vBfc3TE977JERu0sp7C7kdmABxRZ+r7zfS3rvxL4Qm7TyHf0+Bvwd2Meu3tJDRA7HNRoYo6rJt2Jsa+jCndyyLaRtSWPi2y9H/tjfouetEhP3u7XX2uKsjTY44sglb91+6huL/xXXei9c/zM7X92w7n7nvvr6td9/591nC8x+PLBujulF7XdLcCaVfAe/N+NGR25W1f+FjchE+f1zC7A3sKOqPp3oBt1tyVzf+JW2Jem+E5U/dnBdjKXSyE02XO3fvXuvctezL3y4Rox54n0R9t1is147v//Bsktfee3jArPne1ZX1H5frfTwjKmIQ4EDgZMtuaWPqqqIHIe7wr5CRPZN+Ap7EbmvghYluM245Is9tVefviD7ceBna5y9+Kw4170GsHhW88/uWavPGc2f77tjx5COJ/POnP/qt6j9nu5vPqYu+Y59LwP+BlwcOByTh6o+B5yKu4o7OuHNjQOWZk1bSvjWnMWoxtjLLewupJ3iCr/Leu8swZk0mgisBwz1Hf6a9LoCuA+YICKbJraVtiWzcWPULQTU/xzmp6dblcUeGbF7ti/Qjl1W4fd6eWcs872zZ3AmVURkP+A24GeqGuutEZMMEdkW13P+PFU9OHQ8pjzNs5rH4oaj+qKvXUtqO1/ElU+M7RjS8YsktmEJzqSGiKwD/Bd4F9hFVT8IHJIpkohkToqHqKoV41cpX4D9DPBYx5COfSuwvbtxJRSf7xjSEXuDG7tFadLk58AWuFuTltyqywTgEdzgqPlvOZm0OxRXiF2pDqwzI34XX/hdAktwJhVE5JvASOAyVX0wdDymNKr6EW7EgY2AiwKHY3ogMmL3AlxBdiXcjmutmciI35bgTHC+494ZwLOku2WZ6YaqPgL8EviJiNTKIJ/1ZHdch+aT/EjcifPbmeS3u3vc67cEZ9LgDNx9+GNV9Z3QwZiynAs8iauNWyt0MKYkY3Ajb19d4e0mNuK3JTgTlIjshBuG5SpVTfO4XqYIqvoerv/QzwM/CxyOKZIv7D4QmFrqiN3l6hjSsRSYChzYPKt56zjXbQnOBBMZxPRNEvj2ZsJQ1ftwA32eJCJfCx2PKUqmsLs90PanAB8T84jfViZgghGRVlyDhEGqen3oeEx8RGRd4FFgMfBlVU1tn4v1zhdaPwfc0DGk46iAcVyJa025eceQjlgGNbYrOBOEiHwBdwvrFuCGwOGYmKnqW7gBPncExgYOx3QvrhG7y5UZ8XtYXCu0KzhTMSIyGDgf6IsbwFSBbVT1+aCBmcSIyG9w38pfBjbFdZI7TlVT2U1VvWme1bw6rrB7QceQjuAtX5tnNf8R2A5X+P1RueuzKzhTET65RQcuXANYFTeYqald9+L282ZEBqz0x4MJ71Dgc8Q3Yne5JuLiiaXw267gTEWISBd5hgxR1cbKRmMqxfZ7evnC6r8DawHbV6r2rTvNs5pXwQ3B9A7w1Y4hHWUlKLuCM5XSt8TppjbYfk+vihd2FxIp/P4ysFu567MEZyol3wCF1TBgpek52+/pFaqwu5CrgTeIoXTIEpyplGoc9NGUz/Z7CvmC6gOBab7QOjUihd8HlVv4bQnOVIRvNbfSwIXWmq622X5PrZNwhdWhCrsLacfFd2I5K7FGJsYYU0fSUthdSPOs5lnAwcAWPS38tis4Y4ypL8NIR2F3IZNwLTx7XPhtV3DGGFMnIoXdj3cM6dg7dDyF+MLvbYGtelL4bVdwxhhTP9JW2F3IRGBz4JCeLLxavLEYY0wymmc1R7t6WwSM6xjSYY1VihB577bENd5oCBtR0W4DXgCubJ7VfC0l7ne7RWmMST1/gp6Oe3aU8R5wMnBziJiqyPdwo3asGZm2FBiW9i8Ifr//GugVmVx07HYFZ4ypBuezYnIDd8JuJ71N3dOsD+49TXWCw8XYK2ta0bFbgjPGVIPuuvYaXrEoqtPleaZXQ3dpZXX1ZgnOGFMNFpGn0+aOIR1XVDqYatI8q3kcud+7auguLd9+Lyp2a0VpjKkG1uVXz1Xze1dW7JbgjDGp5xsUrNTlV9obSaRBNb935cZurSiNMcbUJLuCM8YYU5MswRljjKlJluCMMcbUJEtwxhhjapIlOGOMMTWppAQnwmARukRY5n8OTiowkx62340x1ajoMgF/Usvu7HQpMEw19f2ZmR6y/W6MqValJLgucneZ8gHwUIwxmXT5BtA7x/SFqjRWOBZjjClaKbco83VumevkZ2pHvv1bDR21GmPqWCmdLeft7FSVPeMJx6RNN1fu1dBRqzGmjpVyBVfNHXaanrP9boypSkUnON+gYKVOL62hQW2z/W6MqVbW2bIxxpiaZIXexhhjapIlOGOMMTXJEpwxxpiaZAnOGGNMTbIEZ4wxpiZZgjPGGFOTSunJxBhjguns1zQYOB/XTdwiYFzTgk6rxyxCNb935cRudXDGmNTzJ7mco1pUy4k6lGp+78qN3RKcMSb1Ovs1dZG7T9SlwO2Vjabq7MeKCSJjYdOCzsYKx1KSbvZ7UbHbLUpjTDXIN3pFH2DbSgZShXIlN6iOEUHyxVhU7JbgjDHVIO9oJk0LOpsrHUw16eYqqBpGBMm334uK3VpRGmOqgY1q0XPV/N6dk2Na0bFbgjPGpJ5vULDSqBZpbySRBjneO4Drq+S9y9xefYke7HdrZGKMMXWis1+TAA8B6wPbNS3oXBY4pLw6+zWtAjwOvA7s2rSgs+RkZVdwxhhTJ3ySmAhsDQwMHE4hA3FxTupJcgNLcMYYU29uwjXSGBM6kALG4OK8qacrsARnjDF1pGlB58fAJcAenf2avhQ6nlx8XHsAl/h4e8QSnKkYERksIl0issz/HBw6JpM82++pNAN4BxgdOpA8RuPim1HOSizBmYrwJ7XpuJoW8T+n28muttl+T6emBZ1LgJnAYZ39mj4XOp4oH89hwEwfZ49ZgjOVcj4r96jQx083tcv2e3pdgssBI0MHkmUkLq5Lyl2RlQmYihCRZbhv8NlUVe2LVo2y/Z5unf2abgL2ArZoWtD5bgriWQt4FpjftKDzkHLXZweYqZR8XetUQ3dBpudeyjPd9ns6TATWA4aEDsQbgotnUhwrswRnKiVXd0EAV1Y4DlMhIrI68CGf9p6RUS3dRNWDB4GHgVG+sDoYv/1RPp4H41inJThTEaqa3V3Qs8BrwGEiskbI2ExiTsE1KplMVhdb/ngwgUUKv7cBBgQOZ4CPY2JPC7uzWYIzFaOqs1W1UVVXUdW+wBHAdsCZgUMzMRORfsBZwI2qOiay3xstuaXOTbgvnKELv8f4OHpc2J3NEpwJRlXvBGYBp4nIF0PHY+IhIqvgSgOWAicEDscUECn83rOzX9MuIWLwhd17UmZhdzZLcCa0McAbwEwRsfEJa0MLsBswRlXzNTIx6RK68DuWwu5sluBMUKr6Bq7u5cukt1cFUyQR6Qv8ArgLd3VuqkDTgs7FwK+Awytd+J1V2L04znVbgjNpcCNwM3CuiGwdOBbTQyIiwDTceWW4WpFttbkYWBUYUeHtjvDbLbuwO5sVeptUEJHNgMeAR4D+dnKsPiJyBHANMFpVJwcOx/RApQu/I4Xdf2pa0Hlw3Ou3KziTCqr6AnAy7kHz0LDRmFKJyEa4K4C/ApcGDsf0XKbw+8cV2l6msHtiEiu3KziTGv4W1x9xz+O2V9XnA4dkiiQis4FDgF1U9dHQ8Zie8SN+/xX4DNAvyRG/fWH3AmAx8PW4at+i7ArOpIa/LXks0AuY4hOeSTkRGQgcDvzcklt1q3Dhd+yF3dkswZlUUdWngJ8CBwKHBg7HFCAi6wJTgUeBCwKHY+KRKfxOulVz7IXd2ewWpUkdXw/3ELAF7lbl64FDMnmIyBRc3duuqvrXJLfV3jJ/MG6Ynb64zprHjZjWvyp6Ram22Dv7NZ0CXAh8qWlB5yMJrH8X4J/AKU0LOi/qbt5y3jtLcCaVfM8mfweuVdWjAodjchCR3YH7gMmqmui3fX+Sm86KY8stBYalOVFA3tg/AH6Je+acOn3efWntbZ+cc8NHvda579HtfxL7lfkOj/3q9NU/fPtbT2wz6NCla332nW5m3RvXp2nvyLSi97slOJNaInIecAawn6reEToe8ynfQfa/cc9Ld1TVRJuUt7fM78J13Jxt4Yhp/RuT3Ha5uond9FxR+926RjJpdh5wMHC5iOyoqt190zOVdRawLfDtpJOb17fE6WmSL0YF+lcykFKs//qjm2757F3XvrfmRtcu2O6ImXGtt9+Ca4au+f5rgxduse8Rb2yww4sFZp9P7gFzi9rvluBMaqnq+yIyFLgf+DlwUuCQDCAiuwCnAleq6l0V2uwicl8FVcPAqXljHzGt/z0VjqUE/ensN+XQ9RY/+d3NXnxweNOCzlzjOZbEF3bfBNz8zYdu+U2h+dtb5pe1360VpUk1VX0AaAdOEJFdQ8dT73wDoJm4sfxaK7jpXAPmfkJ1DJw6juod9HUisD7xFX7/2K+v2MLuXPu96PfOEpypBuOA53AjDvQuNLNJVCuwCzDSd5RdEb5BQXTA3Lf9S3+qVAxleA13m+11IoO+pr1xjPcA8DdgdLkjfvvlR/v1PVDMMjn2e0nvnTUyMVVBRPYH/gCcq6pnh46nHonItriGJbcBB4fsL7S9Zf7WwBPA+SOm9U/1gLntLfNvB3YCGkdM6/9h6HhK1dmv6XBgNnBA04LOuWWsZyBwK3B404LO6+KKrzt2BWeqgqrehuvId5yINIeOp95EBjH9AHf1FvSb8Yhp/Z8Cfg+0tLfM71No/lDaW+bvAHwHaK/G5ObdiLuDUu6I32P8ehIr7M5mCc5Uk9HAm7hblauGDqbODAO+BbT6jrHTYBKwAXBk6EC6MQp4D7g8cBw91rSg8yPcUDZ7dfZr2rkn6/CF3XvhRuz+KMbwumUJzlQNVX0NOBH4KtaismJEZHNcUfJ83KCYaXE/8A9gdHvL/NSdy9pb5m+MS76zRkzr/1roeMo0HXiXnnffNdovPz22iIqQuoPCmALm4O7jnyciW4UOptb5Dq+n4kqKjg19azJqxLT+mY6BtwP2CxxOLsfheuCYHDiOsmWN+L1pKct29mvaDDdi96/iHrG7EEtwpqr4E+zxwMfAdBtxIHGDgIHAT1X1f6GDyeEG4HnKfz4Uq/aW+WvgjtN5I6b1fzx0PDG5GPdFp9QRv0f45S6OPaICLMGZqqOqz+EKjfsDRwcOp2aJyIa4Zy9/I8DJqRgjpvX/CDfA6t7tLfO/GDqeiMHAxiQ0kGcITQs6/wfcDBzX2a+pqIY9fr4W4Ga/fEVZgjPV6gpcR78TRaSkWyamaJNwoy0PVdWPQwfTjStwxb+jAscBQHvLfMFdUf6H6qjTK8UkSiv8LrWwO1aW4ExVUtVluJZ9awCXBQ6n5ojIfsCPgAtU9T+h4+nOiGn938Q9HzqivWV+Gr7s7AvsAEz0zwlryZ9xo3yMKlT4HSns/jtFFnbHzRKcqVqq+gRwNvADETk4dDy1QkTWwTVr78T1AVoNMs+Hjg8dCO6k/hJQkWLmSoqM+L0dsH+B2b+L65A7sRG7C7EEZ6rdBOAR4DIRWS90MDXifNxgs0NV9YPQwRTDF37fAhzX3jJ/zVBx+MLu/YDLRkzrXxXvXQ8UW/idKey+MfGI8rAEZ6qafzZ0DLAR0O3IwKYwEfk/XKu3y1T1wdDxlGgi4Qu/RwHvU8WF3YX4Qu1Lgf75Cr/99L2ASytZ2J3NEpypeqr6CK4Q+Scisk/oeKqVH8R0BvAs1dHTfbb7gX8SqPC7vWX+RtROYXchmcLvUXleD1LYnc0SnKkV5+I6371CRNYKHUyVOgPohyvorrrBZSOF3/0IU/hdM4XdhTQt6Mw07BmcXfjtfz8cV9j9Zoj4MizBmZqgqu/hWlV+HvhZ4HCqjojsBIwFrlLVO0LHU4ZM4XdPu5TqEV/YPQL4w4hp/RdUctsB5Sv8DlbYnc0SnKkZqnofrlupk0Tk66HjqRaRQUzfJGU9gpTK99h/KbBPe8v8nSq46Zor7C7EF27/HmjJFH77n8cBvw9R2J3NEpypNWOBF4AZItIrdDBVYhTwFeAEVX09cCxxyBR+V+Qqzhd2j8YVds+vxDZTJLthT9DC7myW4ExNUdW3cF0D7YhLdqYbIrI17vnlLcD1gcOJhS/8/jUwuL1l/mcrsMl9cMfbpBos7C4kU/g9urNf06p8Wtj956BReZbgTM1R1XnAb4AzRWSH0PGkle+o+grgI+D4NI0UEIOLgdWpTOH3GOBl3DFXV3wB9yRc4febuMLuRlwjk+AswZladRLwFu5WpQ2OmtsxuFqlU1T1+dDBxGnEtP5P4oZVSrTwu71l/vbUfmF3IasACqzjf98QmN7Zr2lwuJCc1UIHYEwSVPVVETkJuAYYSQpadKWJiGyGK4y/F1f7lnoTBg0cjOtlpS+wCBjXOmfu7G4WmQgciOtTM6l6rFG4wu5pCa2/GpwHZA9b1Qe3r7rbP0XpwX5fzq7gTC2bDdwGnC8ijYFjSQ1/a7IdV7M1zHdcnWr+JDcd2BJ3Mt0SmO6n53MfCRZ++8LuHwNX1UFhd3f6lji9aD3c78tZgjM1yz9TagGWAZfb4KjLHQx8DzhbVZ8MHEuxzsddFURlrhJyihR+NwHfSSCmuinsLmBRidNLUfJ+j7IEZ2qaqi7Ctab8NsWPYVWzRGR93NXbP0lJU+4i9fQq4QZc2Uis9X1Zhd2dca67Co3DlWVELSWe7t7Kujq0BGfqwVTceFSTRGST0MEENgFXt3RMygcxzdajq4Sswu/mGOM5HFfYPSnGdValpgWds3G9CC3ENTZZCAzz08tV1tWhNTIxNU9Vl4nIUODfuJPdDwOHFISIfBs4CjhfVf8VNpqSjcM9i4nervqI4q4SrgB+iqvR+km5gUQKuzuAP5a7vlrgk1kcCS3b+aw8MkPRV4d2BWfqgqouAM4BDhWR7wUOp+JEZG3cieJxqrCvTt9qLnqV8AGwGJhTaNkR0/q/AVyJG/E7jsLvvYFmanPE7rTZyP98gcjVYbGtKO0KztSTX+Ku3qaIyD2qujhwPJV0Hq4Ad3dVfT9wLD3iT2qzASYMGvh94Le4xjI3FbH4xbhGIcfhRoEvR90WdlfShEEDe+NKfG5vnTO30OjhOdkVnKkbqvoRrrh5E+DCwOFUjIh8AzgRmKKqqehCKQa3AE9TZOOREdP6P4Er/D6+nMJvX9i9P9Bex4XdlXIY8FnKeM5pCc7UFVX9B66hxTAR2St0PEkTkd64kQKeA04PHE5sWufM/QR3VfbNCYMGFjtyxERcLxs/KmPTo7DC7sRNGDRQcF9eHgXu6ul6LMGZetQGPAVMF5HsGptaczqwPdDiO6KuJb8GllD8qAH3AY/gCr9LromMjNh99Yhp/V8tdXlTkr2AnYCJrXPm9vg5pyU4U3dUdSmuwcIXcA1PapKI7IhrbXatqv4hdDxxa50z921cy8pDJgwauGWh+WMo/G4B1sAKuythDPAKZbbMtARn6pKq3oNrPj5GRL4SOJzY+Q6mZ+KucEaFjSZRl/qfJxQ5//X0oPC7vWV+b1xh920jpvV/rJRlTWkmDBrYDxgATGmdM7esBlGW4Ew9OxV4CZgpIquHDiZmJwJfA05U1ZrtJ7F1ztxFuN5Khk0YNHCdQvP7wu/LgH1LLPw+HNc4qZp6f6lWo3BlIFPLXZElOFO3VHUJbrywnXDJriaIyFa4soB5wHWBw6mEScC6FF/EfTmuWHhUMTP753VjsMLuxE0YNHBDXJd6V7fOmftKueuzBGfqmqr+Hnfb6iwRaQodT7l8h9KXA58Ax9XYIKY5tc6Z+zCuK7aTJgwaWHDsv0jh94/aW+YX03VbprC7HkfsrrThwJrE9JzTEpwx7nbeu7hWldX+mTgK2Ac4TVWfDRxLJU0EPg8cVOT8pYz4nSnsTqIrKuNFCrvvaJ0z99E41lntH2ZjyqaqL+NuV/0frqeLqiQin8Wd6O9n5f77at3vgWcorfB7LgVG/G5vmd+EK+yeYoXdiRuEK+yO7TmnJThjnKuBO4HxIlL2QI2BXIa7vVMVg5jGKVL4/X8lFn5vBBzRzTyjiKnBg8kvrsLubJbgjGH54KjDcaMGT6u2wVFF5Ae4gUzPUdXHQ8cTyK+Atyi+8Pteuin8bm+Zn2nwcJUVdiduL+CLwKRyCruzWYIzxlPVLlxh9P50/60+VURkPdwgpv8CLgobTTi+8PsKXOF3watw32BkEq6nl2/nmMUKuytnDPAqcG2cK7UEZ8yK2oG/AJNFZOPQwRTpl7hbbcf4DqXrWamF33OAF8l6ducLu0cCt1thd7ImDBq4HTEVdmezBGdMhKp+AgwF1sE900k1EdkbN0LCRar6z9DxhOYLv28Eji2h8PtS4NvtLfN3jLxkhd2VM4qEnnNagjMmi6o+hiuUPkxEDggdTz4ishbultyT1HCfmj0wEVf4fXSR818OvId/dhcZsfu/wN1JBGicCYMGbgAMAa5pnTP35bjXbwnOmNx+gTvBTRWRhtDB5HEusBWu1eR7oYNJi0jh96gSC7+P8IXf/XG921hhd/Iyhd09HvOtO5bgjMlBVT/E3frbFBgfOJyViMjXcLd2LlfVewOHk0aTKK3wezLQG3gcd9W2DPg4kcgMsLyw+wTgzrgKu7NZgjMmD1V9GHfiaxGRPQKHs5yI9MKNFPAicFrgcNLqZlzhd7ElA1/BdW+WuVpfBZja3jJ/cPyhGS/2wu5sluCM6d5ZwNO4brzy9nhRYacBO+L6mlwSOpg0ihR+7zZh0MCvFbHI+UD27cw+frqJWaSw+zFcBwuJsARnTDdU9V3gWGAb4OzA4SAi2wM/Ba5T1VtDx5NypRR+56ubq9ZebdJuTxIo7M5mCc6YAlT1j7iT5cki8qVQcfhBTGcAbwMnhYqjWkRG/D60iMLvRSVON+VJpLA7myU4Y4pzMu4DGXJw1BHArsBJqlr2WFl1IlP4PbLAfONwY8RFLfXTTYx8YfdAXGF3oq1/LcEZUwRVfROXYHYGWiu9fRHZEvc86DYS/tZbS1rnzF1IEYXfI6b1nw0MAxYC6n8O89NNvEZRoQ6spQ7GQzQmNiJyI+7b506q+kSFtim4xPZ/wI6qurAS260VfnSBh4CTWufMvSR0PPXMF3Y/C/ymdc7cY5Lenl3BGVOakbheL2ZUcHDUI4HvAKdbcitd65y5fwUepMgRv02iEi3szmYJzpgSqOpLuAfku+NaVyZKRDbBnQweAKYkvb0aNhHX68uBoQOpVxMGDeyF+4J4Z+ucuf+txDYtwRlTuitxvV1cKCKbJ7ytS4C1gaH1NohpzG4GuihyxG+TiEG4noEqcvUGluCMKVlkcNRVSXBwVBE5CPghcK6qLkhiG/Uiq/D7q6HjqTdZhd13VGq7luCM6QFVfRo4EzeO1WFxr9938DwF+A9wYdzrr1Oljvht4rMnrgVyooXd2SzBGdNzlwAPA5eIyIYxr/tCXD99NohpTFrnzH0LV/j9wwmDBm4ROp46U5HC7myW4IzpIT846jG4Dnonx7VeEdkT14Bloqr+Pa71GsAVfgvFj/htyjRh0MBtcaU1U5Mu7M5mCc6YMqjqf3EF2EeIyHfLXZ+I9MFdZfyPFPR9WWuyCr/XDh1PnRgFfEiAVsCW4Iwp3wW4h+fTRCRvbxlFagO2xg1imt11lInHRNxVd7Ejfpse8oXdR5HQiN2FWIIzpkyq+gHuVuXmuGTXIyLyFVw3YDNU9U8xhWey+MLvv1DkiN+mLMfiCrsnh9i4JThjYqCqD+EanYwQkd1KXd534DwTeBk4JebwzMoyhd8HhA6kVvnC7hOAu1rnzO0IEYMlOGPicyauk94ZIrJGicueAuwEHK+qi+MOzKzkZqzwO2mZwu7ERuwuxBKcMTFR1Xdwt2S2wyW7oohIP9zI4Teo6s3JRGeiWufM/RhX+L27FX7HL1RhdzZLcMbESFXvBGYBp4nIFwvN7ztsno4be8yarlfWr3CDx1rhd/z2wBV2T65kYXc2S3DGxG8M8AZucNTVCszbAuwGjFbVircyq2eRwu9DrfA7dmOA14BrQgZhCc6YmKnqG7he079MN1cHItIX+AVwJ3BVZaIzWS7BnQcLjfhtiuQLuw+gAiN2F2IJzphk3IhryHCuiGyd/aLvoHkarleN4WojDwfhC79vAoZb4XdsRhGosDubJThjEuAT1gjgA2B6jhEHBgP7A2eoaleFwzMryhR+HxU4jqo3YdDA9XHv47UhCruzWYIzJiGq+gJwMq4n9aGZ6SKyEa4F30PAZUGCM8u1zpn7EFb4HZeKjthdiCU4Y5I1E/gTcJGIfM5PuxhYFzeI6SfBIjNRk4AvYIXfPRYp7L47VGF3NrFb/8Ykyz+DexT4BFgD99ztRlU9NGhgZrkJgwauBrwIrAP0AhYB41rnzJ0dNLAqMWHQwMG4L24bAq8Ao9Pw3lmCMyZhIjIYuBJYPTJ5Ka5D5eAnAbP8BH0lK+6j93CtYH8bIqYq8gPcFfCakWlLgWGhk5wlOGMSJiJdwJY5Xlqoqo2VjcbkMmHQwC5y7yPTcwtb58xtDBlAoSJUY0z5+pY43VRed/vCauS6l6+hVPDj2xKcMclbRO6rg0WVDsTklW8fLWydM7e90sFUkwmDBp5CSo9va0VpTPLG4Z5JRC3100062D7qudS+d5bgjEmYb0gyDDeUjvqf1sAkRXxjiJX2UehGEtUgze+dNTIxxhhTk+wKzhhjTE2yBGeMMaYmWYIzxhhTkyzBGWOMqUmW4IwxxtQkS3DGGGNqkiU4Y4wxNckSnDHGmJpkCc4YY0xNsgRnjDGmJlmCM8YYU5MswRljjKlJluCMMcbUJEtwxhhjatL/AyFG++FG7u4wAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mosaic1 = \"\"\"\n",
    "    ABC\n",
    "    \"\"\"\n",
    "ax_dict = plt.figure(constrained_layout=True).subplot_mosaic(mosaic1)\n",
    "w1 = np.array(weights_lib['Euler 2-step 2-order'])\n",
    "w = np.r_[0,np.cumsum(w1)]\n",
    "l = list(permutations(w1))\n",
    "i = 0\n",
    "\n",
    "ax_dict['A'].plot([0,1], [0, 0], 'b-o')\n",
    "ax_dict['A'].set_title('1st order path ')\n",
    "ax_dict['A'].axis('off')\n",
    "for w2 in l:\n",
    "    w = np.r_[0,np.cumsum(w2)]\n",
    "    ax_dict['B'].plot(w.real, w.imag - .25*i, 'k-o')\n",
    "    ax_dict['B'].set_title('2nd order paths ')\n",
    "    ax_dict['B'].axis('off')\n",
    "    i+=1\n",
    "w1 = np.array(weights_lib['Euler 3-step 3-order'])\n",
    "w = np.r_[0,np.cumsum(w1)]\n",
    "l = list(permutations(w1))\n",
    "i = 0\n",
    "for w2 in l:\n",
    "    w = np.r_[0,np.cumsum(w2)]\n",
    "    ax_dict['C'].plot(w.real, w.imag - .25*i, '-o')\n",
    "    ax_dict['C'].set_title('3rd order paths ')\n",
    "    ax_dict['C'].axis('off')\n",
    "    i+=1\n",
    "plt.savefig('3_1_v2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = np.linspace(0,1, 8)\n",
    "mosaic1 = \"\"\"\n",
    "    A\n",
    "    \"\"\"\n",
    "ax_dict = plt.figure(tight_layout=True).subplot_mosaic(mosaic1)\n",
    "path = pathwise(t, 'Euler 1-step 1-order')\n",
    "\n",
    "\n",
    "ax_dict['A'].plot(path.real, path.imag, 'b-o')\n",
    "ax_dict['A'].set_title('1st order path')\n",
    "ax_dict['A'].axis('off')\n",
    "i = 1\n",
    "for r in [0,1]:\n",
    "    path = pathwise(t, 'Euler 2-step 2-order')\n",
    "    ax_dict['A'].plot(path.real, path.imag-.5*i, 'k-o')\n",
    "    ax_dict['A'].set_title('2nd order paths ')\n",
    "    ax_dict['A'].axis('off')\n",
    "    i+=1\n",
    "w1 = np.array(weights_lib['Euler 3-step 3-order'])\n",
    "w = np.r_[0,np.cumsum(w1)]\n",
    "l = list(permutations(w1))\n",
    "\n",
    "for w2 in l:\n",
    "    path = pathwise(t, 'Euler 3-step 3-order')\n",
    "    ax_dict['A'].plot(path.real, path.imag-0.5*i, 'r-o')\n",
    "    ax_dict['A'].set_title('3rd order paths')\n",
    "    ax_dict['A'].axis('off')\n",
    "    i+=1\n",
    "plt.savefig('3_2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Timings.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "dt_steps = np.array([0.1,0.01, 0.001, 0.0001])\n",
    "timing = np.array([[0.007468, 0.003313], [0.031435, 0.013259], [0.2742, 0.113989], [2.6757, 1.106]])\n",
    "timing_cmplx = np.array([[0.005865, 0.004919], [0.033718, 0.028509], [0.287427, 0.24782], [2.841241, 2.399948]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x23fe1727af0>]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.loglog(dt_steps, timing_cmplx[:, 0], '-o')\n",
    "plt.loglog(dt_steps, timing_cmplx[:, 1], '-*')\n",
    "plt.loglog(dt_steps, timing[:, 0], '--o')\n",
    "plt.loglog(dt_steps, timing[:, 1], '--*')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x23fe2c46c10>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.loglog(dt_steps, timing_cmplx[:, 0], '-o')\n",
    "plt.loglog(dt_steps, timing_cmplx[:, 1], '-*')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x23fe1af52b0>]"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.loglog(dt_steps, timing[:, 0], '--o')\n",
    "plt.loglog(dt_steps, timing[:, 1], '--*')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x23fe18de940>]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.semilogx(dt_steps, timing_cmplx[:, 0]/timing_cmplx[:, 1], '-o')\n",
    "plt.semilogx(dt_steps, timing_cmplx[:, 1]/timing_cmplx[:, 1], '-*')\n",
    "plt.semilogx(dt_steps, timing[:, 0]/timing[:, 1], '--o')\n",
    "plt.semilogx(dt_steps, timing[:, 1]/timing[:, 1], '--*')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x23fe19f1370>]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.semilogx(dt_steps, timing_cmplx[:, 0], '-o')\n",
    "plt.semilogx(dt_steps, timing_cmplx[:, 1], '-*')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x23fe1a303d0>]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.semilogx(dt_steps, timing[:, 0], '-o')\n",
    "plt.semilogx(dt_steps, timing[:, 1], '-*')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x23fe81fe790>"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mosaic = \"\"\"\n",
    "    AB\n",
    "    \"\"\"\n",
    "\n",
    "fig = plt.figure(constrained_layout=True)\n",
    "ax_dict = fig.subplot_mosaic(mosaic)\n",
    "ax_dict['A'].semilogx(dt_steps, timing[:, 1], 'b-*', label = 'Midpoint method')\n",
    "ax_dict['A'].semilogx(dt_steps, timing[:, 0], 'k-o', label = '2-step Complex Euler')\n",
    "ax_dict['B'].semilogx(dt_steps, timing_cmplx[:, 1], 'b-*')\n",
    "ax_dict['B'].semilogx(dt_steps, timing_cmplx[:, 0], 'k-o')\n",
    "#ax_dict['A'].set_yticklabels([])\n",
    "#ax_dict['B'].set_yticklabels([])\n",
    "ax_dict['A'].set_ylabel('Running time',  fontsize = 10)\n",
    "ax_dict['A'].set_xlabel( r'$\\Delta t$',  fontsize = 10)\n",
    "ax_dict['B'].set_xlabel( r'$\\Delta t$',  fontsize = 10)\n",
    "ax_dict['A'].set_title(r'$\\dot{y} = y$')\n",
    "ax_dict['B'].set_title(r'$\\dot{y} =(\\frac{1}{2}-\\frac{1}{2}i )y$')\n",
    "fig.legend( bbox_to_anchor=(0.87, 0), ncol =5, fontsize = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

